Geometric considerations for energy minimization of topological links and chainmail networks

Knot and link energies can be computed from sets of closed curves in three dimensional space, and each type of knot or link has a minimum energy associated with it. Here, we consider embeddings of links that locally or globally minimize the M\"obius and Minimum Distance energies. By describing these energies as functions of a small number of free parameters, we can find configurations that minimize the energies with respect to these parameters. It has previous been demonstrated that such minimizers exist, but the specific embeddings have not necessarily been found. We find the geometries leading to minimal configurations of Hopf links and Borromean rings, as well as more complex structures such as chain links and chainmails. We find that scale-invariant properties of these energies can lead to ``non-physical'' minimizers, e.g. that a linear chain of Hopf links will subtend a finite length as its crossing number diverges. This incidentally allows us to derive a conjectural improved universal lower bound for the ropelength of knots and links. We also show that Japanese-style square chainmail networks are more efficient, in terms of excess energy, than square lattice ``4-in-1'' chainmail networks.

==> anc/MobiusExamples.m <==
%A few examples of Mobius and minimum distance energy calculations for
%links. Written by Alex Klotz, 2025.
clear all

%change a boolean to 1 to run the example
hopfexplicit=0; %computes Hopf link Mobius energy as a function of distance between two circles
hopfmin=0; %minimizes Mobius energy of two linked circles
borrmin=0; %minimizes Mobius energy of Borromean ellipses (not global)
sixthreethreemin=1;%minimizes Mobius energy of 6_3^3 link
MDHopf=0; %minimizes MD energy of linked squares (not global)
MDBorr=0; %minimizes MD energy of Borromean rings (not global)


if hopfexplicit==1

    theta=linspace(0,2*pi,100);
    dx=[0.1:0.1:1.4 sqrt(2) 1.5:0.1:1.9];
    c1=[cos(theta)' sin(theta)' 0*theta'];
    for i=1:length(dx)
    
    c2=[cos(theta)'+dx(i) 0*theta' sin(theta)' ];
    c=cell(1,1);c{1}=c1;c{2}=c2;
    E(i)=crossE(c);
    end
    plot(dx,E,'ok');
end

if hopfmin==1 %find the minimal separation and minimum Mobius energy between two Hopf linked circles, one of unit radius and one of smaller radius.
    global curves radius
    radius=0.5; 
    minsep=fminbnd(@hopfMin,1-radius/2,1+radius/2)
    E=hopfMin(minsep)
    plotter(curves)
end

if borrmin==1 %find ideal aspect ratio and energy of Borromean ellipses
   global curves
   aspect=fminbnd(@borrMin,1,2) 
   E=borrMin(aspect)
   plotter(curves);
end

if sixthreethreemin==1 %this will minimize a three-parameter function to find the minimal configuration of the 6_3^3 link. It consists of two linked circles separated by a distance and inclined at an angle phi, with another circle linked to both of them with a variable radius and inclined at half the angle. It minimizes the separation, radius, and inclination.
      global curves
      params=fminsearch(@sixthreethreer,[1.5 0.6 2]) %initial guesses of separation, size of small circle, inclination angle. Minimum is root-3, 1/2, 2*pi/3
      E=sixthreethreer(params)
      plotter(curves)
end
 
if MDHopf==1 %find the ideal separation for the MD energy of two squares, one of which can be resized
    global curves smallsize
    smallsize=1; %make smaller to test asymmetry effects
    minsep=fminbnd(@squareHopf,1-smallsize/2,1+smallsize/2) 
    E=squareHopf(minsep)
    plotter(curves);
end

if MDBorr==1 %find the ideal aspect ratio for the MD energy of Borromean rectangles
    global curves
    aspect=fminbnd(@squareBorr,1,2) 
    E=squareBorr(aspect)
    plotter(curves);
end

function E=hopfMin(pars)
    
    global curves radius
    
    theta=linspace(0,2*pi,100);
    c1=[cos(theta') sin(theta') 0*theta'];
    c2=radius*[0*(theta') sin(theta') cos(theta')];
    c2(:,2)=c2(:,2)+pars(1);
    curves=cell(1,2);curves{1}=c1;curves{2}=c2;
    E=crossE(curves)+8;
end


function E=borrMin(aspect)
    global  curves
    theta=linspace(0,2*pi,100);
    c1=[aspect*cos(theta)' sin(theta)' 0*theta'];
    c2=c1(:,[3,1,2]);
    c3=c1(:,[2,3,1]);
    curves=cell(1,2);curves{1}=c1;curves{2}=c2;curves{3}=c3;
    E=crossE(curves)+3*mobE(c1);
end

function E=sixthreethreer(pars)
    global curves
     theta=linspace(0,2*pi,100);
    phi=pars(3);
    c1=[cos(theta') sin(theta') 0*theta'];
    c2=rmy(c1,phi)+[0 pars(1)/2 0];
    c1(:,2)=c1(:,2)-pars(1)/2 ;    
    c3=[pars(2)*(cos(theta')) pars(2)*sin(theta')+0 0*sin(2*theta')];
    c3=rmy(c3,phi/2);
    curves=cell(1,2);curves{1}=c1;curves{2}=c2;curves{3}=c3;
    E=crossE(curves)+12;

end

function E=squareHopf(pars)
    global curves smallsize
    c1=[1,1,0;-1,1,0;-1,-1,0;1,-1,0;1,1,0];
    c2=smallsize*c1(:,[2 3 1]);
    curves{1}=c1;
    curves{2}=c2+[pars(1) 0 0];
    E=mdEnergy(curves,0)+8;
end


function E=squareBorr(pars)
    global curves
    c0=[1 1 0;-1 1 0;-1 -1 0; 1 -1 0; 1 1 0];
    
    c1=c0;
    c1(:,1)=c0(:,1)*sqrt(pars);
    c2=c0(:,[3,1,2]);
    c3=c0(:,[2,3,1]);
    c2(:,2)=c2(:,2)*sqrt(pars);
    c3(:,3)=c3(:,3)*sqrt(pars);

    c1(:,2)=c1(:,2)/sqrt(pars);
    c2(:,3)=c2(:,3)/sqrt(pars);
    c3(:,1)=c3(:,1)/sqrt(pars);
    
    c=cell(1,1);c{1}=c1;c{2}=c2;c{3}=c3;
    E=mdEnergy(c,1);
    curves=c;
end    



function E=crossE(curves) %computes Mobius cross-energy, takes in cell array of Nx3 matrices. %first and last points should be the same
    pow=2;
    M=length(curves);
    
    E=0;
    for k=2:M
        for l=1:k-1
            c1=curves{k};
            c2=curves{l};
            Etemp=0;
            for i=1:length(c1)-1
            t1=c1(i+1,:)-c1(i,:);
                for j=1:length(c2)-1
                    t2=c2(j+1,:)-c2(j,:);
                    Etemp=Etemp+(norm(t1)*norm(t2))/norm(c1(i,:)-c2(j,:))^pow;
                end
            end
            E=E+2*Etemp; %factor of 2 is convention
        end
    end
end




function mob=mobE(curv) %computes mobius self-energy. Takes in Nx3 matrix, first and last points should be the same
    pow=2;
    N=length(curv);
    C=sum(sqrt(sum(diff(curv).^2,2)));
    diffs=sqrt(sum(diff(curv).^2,2));

    mob=0;
    for i=2:N-1
        c1=curv(i,:);
        if i<length(curv)
            g1=curv(i+1,:)-c1;
        else
            g1=curv(1,:)-c1;

        end


        for j=1:i-1
                c2=curv(j,:);
                if j<length(curv)
                    g2=curv(j+1,:)-c2;
                else
                    g2=curv(1,:)-c2;
                end
                R=norm(c1-c2);
                D=sum(diffs(j:i-1));

                if D>C/2
                    D=C-D;
                end
                term=(-1/D^pow+1/R^pow)*(norm(g1)*norm(g2))^1;
                mob=mob+2*term;
        end
    end
end



function E=mdEnergy(curves,self) %curves should be closed. Use self=1 to compute the energy of each component as well as the link energy
    M=length(curves);
    E=0;
    if self==1
        for k=1:M
            c=curves{k};
            n=length(c);
            for i=3:n-1
                p1=c(i,:);
                p2=c(i+1,:);
                for j=(1+(i==n-1)):i-2
                    p4=c(j+1,:);
                    p3=c(j,:);
                    md=DistBetween2Segment(p1,p2,p3,p4);
                    term=norm(p2-p1)*norm(p4-p3)/md^2;
                    E=E+term;
                end
            end
            
        end
    end
    
    if M>1           
    for k=2:M
        c1=curves{k};
        n=length(c1);
        for l=1:k-1
            c2=curves{l};
            n2=length(c2);
            for i=1:n-1
                p1=c1(i,:);
                p2=c1(i+1,:);
                for j=1:n2-1
                    p4=c2(j+1,:);
                    p3=c2(j,:);
                    md=DistBetween2Segment(p1,p2,p3,p4);
                    term=norm(p2-p1)*norm(p4-p3)/md^2;
                    E=E+term;
                end
            end
        end
                
        end
    end
    E=2*E;
end

function c2=rmy(c,th)
    rm=[cos(th) 0 sin(th); 0 1 0;-sin(th) 0 cos(th)];
    c2=(rm*c')';
end


function [distance varargout] = DistBetween2Segment(p1, p2, p3, p4) %minimum distance between two line segments, written my MATLAB user "Nick" based on Dan Sunday's algorithm

    u = p1 - p2;
    v = p3 - p4;
    w = p2 - p4;
    
    a = dot(u,u);
    b = dot(u,v);
    c = dot(v,v);
    d = dot(u,w);
    e = dot(v,w);
    D = a*c - b*b;
    sD = D;
    tD = D;
    
    SMALL_NUM = 0.00000001;
    
    % compute the line parameters of the two closest points
    if (D < SMALL_NUM)  % the lines are almost parallel
        sN = 0.0;       % force using point P0 on segment S1
        sD = 1.0;       % to prevent possible division by 0.0 later
        tN = e;
        tD = c;
    else                % get the closest points on the infinite lines
        sN = (b*e - c*d);
        tN = (a*e - b*d);
        if (sN < 0.0)   % sc < 0 => the s=0 edge is visible       
            sN = 0.0;
            tN = e;
            tD = c;
        elseif (sN > sD)% sc > 1 => the s=1 edge is visible
            sN = sD;
            tN = e + b;
            tD = c;
        end
    end
    
    if (tN < 0.0)            % tc < 0 => the t=0 edge is visible
        tN = 0.0;
        % recompute sc for this edge
        if (-d < 0.0)
            sN = 0.0;
        elseif (-d > a)
            sN = sD;
        else
            sN = -d;
            sD = a;
        end
    elseif (tN > tD)       % tc > 1 => the t=1 edge is visible
        tN = tD;
        % recompute sc for this edge
        if ((-d + b) < 0.0)
            sN = 0;
        elseif ((-d + b) > a)
            sN = sD;
        else 
            sN = (-d + b);
            sD = a;
        end
    end
    
    % finally do the division to get sc and tc
    if(abs(sN) < SMALL_NUM)
        sc = 0.0;
    else
        sc = sN / sD;
    end
    
    if(abs(tN) < SMALL_NUM)
        tc = 0.0;
    else
        tc = tN / tD;
    end
    
    % get the difference of the two closest points
    dP = w + (sc * u) - (tc * v);  % = S1(sc) - S2(tc)

    distance = norm(dP);
    outV = dP;
    
    varargout(1) = {outV};      % vector connecting the closest points
    varargout(2) = {p2+sc*u};   % Closest point on object 1 
    varargout(3) = {p4+tc*v};   % Closest point on object 2
    
end


function plotter(curves)
    for i=1:length(curves)
        plot3d(curves{i});hold on
    end
    hold off

end
